Introduction to Monte Carlo for Matrix Models

We consider a wide range of matrix models and study them using the Monte Carlo technique in the large $N$ limit. The results we obtain agree with exact analytic expressions and recent numerical bootstrap methods for models with one and two matrices. We then present new results for several unsolved multi-matrix models where no other tool is yet available. In order to encourage an exchange of ideas between different numerical approaches to matrix models, we provide programs in Python that can be easily modified to study potentials other than the ones discussed. These programs were tested on a laptop and took between a few minutes to several hours to finish depending on the model, $N$, and the required precision.

==> codes/sampleMH.py <==
import random
import math
import time
import datetime
import sys
import matplotlib.pyplot as plt
import numpy as np
from scipy.stats import norm
import matplotlib.mlab as mlab
import matplotlib.pyplot as plt


startTime = time.time()
print ("STARTED:" , datetime.datetime.now().strftime("%d %B %Y, %H:%M:%S"))

if len(sys.argv) < 2:
    print("Usage:python",str(sys.argv[0]),"exp(-x) [option 1] or exp(-x**2) [option 2]")
    sys.exit(1)

option = int(sys.argv[1])

if option not in [1,2]:
    print ("Wrong input. ABORT")
    sys.exit(1) 

niter = int(1e+6) 
naccept = 0
x = []

def target(input):

    if option == 1:
        if input < 0: 
            return 0
        else:
            return np.exp(-input)  

    if option == 2: 
        return np.exp(-input**2)  


for iter in range(1,niter):

    if iter == 1: 
        current_x = 0.0

    choose = np.random.normal(0,1)
    proposed_x = current_x + choose
    A = min(1, target(proposed_x)/target(current_x)) 

    if random.uniform(0,1) < A:
        x.append(proposed_x)
        naccept += 1 
        current_x = proposed_x
    else:
        x.append(current_x)

print ("Accepted # ", naccept)


if option == 1:
    n, bins, patches = plt.hist(x, 30, facecolor='green', alpha=0.55, density=True, range=[0, 4])
    plt.xlabel('x')
    plt.ylabel('Probability')
    #plt.title(r'$\mathrm{Histogram\ of\ data sampled by Metropolis:}\ \mu=%.3f,\ \sigma=%.3f$' %(mu, sigma))
    plt.grid(True)
    plt.savefig('exp(-x)metro.pdf')

if option == 2:
    # If we were fitting a gaussian 
    (mu, sigma) = norm.fit(x)
    # Histogram, denisty=True gives probability not frequency 
    n, bins, patches = plt.hist(x, 30, facecolor='green', alpha=0.55, density=True, range=[-4, 4])
    # Best fit line (if needed)
    y = norm.pdf(bins, mu, sigma)
    l = plt.plot(bins, y, 'r--', linewidth=2)
    plt.xlabel('x')
    plt.ylabel('Probability')
    #plt.title(r'$\mathrm{Histogram\ of\ data sampled by Metropolis:}\ \mu=%.3f,\ \sigma=%.3f$' %(mu, sigma))
    plt.grid(True)
    plt.savefig('exp(-x2)metro.pdf')


==> run.sh <==
#!/bin/bash

rm ../.DS_Store 
rm .DS_Store
rm ../full_ver/.DS_Store
rm figs/.DS_Store
rm figs/2MM/.DS_Store
rm codes/.DS_Store 
pdflatex v2.tex
bibtex v2.bib
bibtex v2.bib
pdflatex v2.tex
rm *.toc *.aux  *.log *.eps *Notes.bib *.blg *.out 
clear
open v2.pdf

